SPARKX: A Software Package for Analyzing Relativistic Kinematics in Collision Experiments

SPARKX is an open-source Python package developed to analyze simulation data from heavy-ion collision experiments. By offering a comprehensive suite of tools, SPARKX simplifies data analysis workflows, supports multiple formats such as OSCAR2013, and integrates seamlessly with SMASH and JETSCAPE/X-SCAPE. This paper describes SPARKX's architecture, features, and applications and demonstrates its effectiveness through detailed examples and performance benchmarks. SPARKX enhances productivity and precision in relativistic kinematics studies.

==> anc/results_rivet.csv <==
Number of Events,Total Time (s),Max Memory (kB)
100,0:02.19,55512
10,0:01.67,55532
1,0:01.63,53940
200,0:02.44,56096
400,0:03.28,55848
50,0:01.82,55576
800,0:04.86,55976


==> anc/results_sparkx.csv <==
Number of Events,Total Time (s),Max Memory (kB)
100,0:06.98,268756
10,0:01.27,171360
1,0:00.67,162036
200,0:13.30,377360
400,0:25.66,593852
50,0:03.80,214608
800,0:51.06,1027640


==> anc/results_sparkx_event_by_event.csv <==
Number of Events,Total Time (s),Max Memory (kB)
100,0:11.91,163352
10,0:01.35,162520
1,0:00.68,161608
200,0:30.99,162472
400,1:32.33,163292
50,0:05.10,163520
800,5:07.74,164204

